Elliptic modular graph forms, equivariant iterated integrals and single-valued elliptic polylogarithms

The low-energy expansion of genus-one string amplitudes produces infinite families of non-holomorphic modular forms after each step of integrating over a point on the torus worldsheet which are known as elliptic modular graph forms (eMGFs). We solve the differential equations of eMGFs depending on a single point $z$ and the modular parameter $\tau$ via iterated integrals over holomorphic modular forms which individually transform inhomogeneously under ${\rm SL}_2(\mathbb Z)$. Suitable generating series of these iterated integrals over $\tau$, their complex conjugates and single-valued multiple zeta values (svMZVs) are combined to attain equivariant transformations under ${\rm SL}_2(\mathbb Z)$ such that their components are modular forms. Our generating series of equivariant iterated integrals for eMGFs is related to elliptic multiple polylogarithms (eMPLs) through a gauge transform of the flat Calaque-Enriquez-Etingof connection. By converting iterated $\tau$-integrals to iterated integrals over points on a torus, we arrive at an explicit construction of single-valued eMPLs where all the monodromies in the points cancel. Each single-valued eMPL depending on a single point $z$ is found to be a finite combination of meromorphic eMPLs, their complex conjugates, svMZVs and equivariant iterated Eisenstein integrals. Our generating series determines the latter two admixtures via so-called zeta generators and Tsunogai derivations which act on the two generators $x$, $y$ of a free Lie algebra and where the coefficients of words in $x,y$ define the single-valued eMPLs.

==> anc/Brackets.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    385780,      12038]
NotebookOptionsPosition[    375551,      11851]
NotebookOutlinePosition[    375952,      11867]
CellTagsIndexPosition[    375909,      11864]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the arXiv submission 2511.15883 \
\[OpenCurlyDoubleQuote]Elliptic modular graph forms, equivariant iterated \
integrals and single-valued elliptic polylogarithms\[CloseCurlyDoubleQuote] \
(November 2025)\
\>", "Chapter",
 CellChangeTimes->{{3.870708555558696*^9, 3.8707085869012613`*^9}, {
   3.880522623484207*^9, 3.8805226525590057`*^9}, {3.918037259999254*^9, 
   3.918037260415894*^9}, {3.9180373146762133`*^9, 3.918037318375889*^9}, {
   3.918269241738823*^9, 3.918269243786654*^9}, 3.918269280738452*^9, {
   3.9198413835208673`*^9, 3.919841385936675*^9}, {3.920034843504784*^9, 
   3.9200348491125793`*^9}, {3.936860529122726*^9, 3.936860532236824*^9}, {
   3.972565792253612*^9, 3.9725658035203667`*^9}, 3.9725663241014442`*^9, {
   3.973179305012761*^9, 
   3.9731793060361853`*^9}},ExpressionUUID->"3a3697b1-a538-4fac-a8b4-\
f7570da0767b"],

Cell["Oliver Schlotterer, Yoann Sohnle, Yi-Xiao Tao", "Text",
 CellChangeTimes->{{3.8707085925838127`*^9, 3.870708625645159*^9}, {
  3.918037349690053*^9, 3.918037360665169*^9}, {3.919937632634326*^9, 
  3.919937632934668*^9}, {3.919944673730541*^9, 3.919944674053651*^9}, {
  3.9725658084065943`*^9, 
  3.9725658171350527`*^9}},ExpressionUUID->"761ed3b0-08e2-42f7-8076-\
9e6652646e9b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "notation", " ", 
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"j", ",", "k"}], "]"}], "]"}], " ", "and", " ", 
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"j", ",", "k"}], "]"}], "]"}], " ", "refers", " ", "to", " ", 
    RowBox[{"commutators", " ", "[", " ", 
     RowBox[{"x", " ", ",", " ", 
      SubsuperscriptBox["b", "k", 
       RowBox[{"(", "j", ")"}]]}], "]"}], " ", 
    RowBox[{"and", " ", "[", " ", 
     RowBox[{"x", " ", ",", " ", 
      SubsuperscriptBox["\[Epsilon]", "k", 
       RowBox[{"(", "j", ")"}]]}], "]"}], " ", "and", " ", "similarly", " ", 
    "for", " ", "x"}], " ", "\[TwoWayRule]", " ", 
   RowBox[{
    RowBox[{
    "y", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "The"}], " ",
     "notation", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"j1", ",", "k1"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"j2", ",", "k2"}], "]"}]}], "]"}], " ", "and", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"j1", ",", "k1"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"j2", ",", "k2"}], "]"}]}], "]"}], " ", "refers", " ", "to", 
    " ", 
    RowBox[{"commutators", " ", "[", " ", 
     RowBox[{
      SubsuperscriptBox["b", "k1", 
       RowBox[{"(", "j1", ")"}]], " ", ",", " ", 
      SubsuperscriptBox["b", "k2", 
       RowBox[{"(", "j2", ")"}]]}], "]"}], " ", 
    RowBox[{
     RowBox[{"and", " ", "[", " ", 
      RowBox[{
       SubsuperscriptBox["\[Epsilon]", "k1", 
        RowBox[{"(", "j1", ")"}]], " ", ",", " ", 
       SubsuperscriptBox["b", "k2", 
        RowBox[{"(", "j2", ")"}]]}], "]"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9725659182676353`*^9, 3.972566135958261*^9}, {
  3.972566167318519*^9, 
  3.9725662725530243`*^9}},ExpressionUUID->"b2e77e6b-3a01-4a35-a316-\
515bf1183470"],

Cell[CellGroupData[{

Cell["Brackets [x, b_k^(j)]", "Section",
 CellChangeTimes->{{3.972462539900868*^9, 3.972462554090225*^9}, {
  3.972464681602635*^9, 
  3.972464683697201*^9}},ExpressionUUID->"ee626b74-8f81-4d18-8ac9-\
39512b7f0260"],

Cell[CellGroupData[{

Cell["Degree 3", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 
  3.972462587064395*^9}},ExpressionUUID->"fb32a1d3-0a11-4292-a130-\
01b523b98d57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"adx", "[", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "]"}], "\[Rule]", 
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "3"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972462838998311*^9, {3.972463074580917*^9, 
   3.972463097365789*^9}},ExpressionUUID->"f2334577-a4bd-4d7a-a098-\
2f4a3b98b262"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 4", "Subsection",
 CellChangeTimes->{{3.972462674271933*^9, 
  3.972462680142959*^9}},ExpressionUUID->"92e7945a-6ec9-4f51-b45e-\
c246ccae96b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "3"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.9724628324473047`*^9},ExpressionUUID->"c22154b3-bc19-4e7c-a739-\
dfe8845f94ef"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 5", "Subsection",
 CellChangeTimes->{{3.972462758046207*^9, 
  3.972462764956275*^9}},ExpressionUUID->"cec6ae08-7a75-4b70-bd4b-\
eaa13ddd2009"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972462825654791*^9},ExpressionUUID->"45b7169b-92c4-4671-9a13-\
0944d2740409"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 6", "Subsection",
 CellChangeTimes->{{3.972462784443808*^9, 
  3.972462789840365*^9}},ExpressionUUID->"0c13a029-96ce-439d-8e75-\
7afda721e17b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["15", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972462817046462*^9},ExpressionUUID->"9568f084-146b-43f2-bbf0-\
8b7f97f8f659"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 7", "Subsection",
 CellChangeTimes->{{3.972462784443808*^9, 3.972462789840365*^9}, {
  3.972462846771516*^9, 
  3.9724628476669607`*^9}},ExpressionUUID->"26ab410d-3cf7-4991-b64f-\
c6e3dccc6d3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "7"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["9", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["18", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["27", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["36", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",Expr\
essionUUID->"08a75824-8498-4802-a928-d89f658c5855"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 8", "Subsection",
 CellChangeTimes->{{3.972462784443808*^9, 3.972462789840365*^9}, {
  3.972462846771516*^9, 3.9724628476669607`*^9}, {3.972462892037168*^9, 
  3.972462892334775*^9}},ExpressionUUID->"a23eb183-db33-450a-87cf-\
c8c52aaf11db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "8"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["35", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["140", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",Expr\
essionUUID->"a36366cf-dc04-46f4-9511-fa73e295f10b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 9", "Subsection",
 CellChangeTimes->{{3.972462784443808*^9, 3.972462789840365*^9}, {
  3.972462846771516*^9, 3.9724628476669607`*^9}, {3.972462892037168*^9, 
  3.972462892334775*^9}, {3.972462952297194*^9, 
  3.972462952531761*^9}},ExpressionUUID->"bca3940b-6d9b-448e-a509-\
11fcdb0cf5fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["6", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "9"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["5", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "9"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "9"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["60", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "9"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["80", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "9"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["100", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"80", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"40", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "9"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["120", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",Expr\
essionUUID->"6191634b-0229-48aa-8d41-d65d3f375266"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 10", "Subsection",
 CellChangeTimes->{{3.972462784443808*^9, 3.972462789840365*^9}, {
  3.972462846771516*^9, 3.9724628476669607`*^9}, {3.972462892037168*^9, 
  3.972462892334775*^9}, {3.972462954422441*^9, 
  3.972462954708068*^9}},ExpressionUUID->"bd38618c-7223-42a3-b4e9-\
33721c2c360b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["7", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["27", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["21", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["21", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["5", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["81", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["63", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["63", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["63", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["27", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"72", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"63", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"63", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["135", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["105", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"105", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["315", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["81", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"180", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["315", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"315", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"7", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"7", ",", "10"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["189", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"252", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2205", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.9724629568210583`*^9},ExpressionUUID->"ce259fa2-f1bf-4461-8c4b-\
0dc6c2b7c05f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 11", "Subsection",
 CellChangeTimes->{{3.972462784443808*^9, 3.972462789840365*^9}, {
  3.972462846771516*^9, 3.9724628476669607`*^9}, {3.972462892037168*^9, 
  3.972462892334775*^9}, {3.97246295940187*^9, 
  3.972462959642709*^9}},ExpressionUUID->"a45bbe01-66f7-48f7-a461-\
41af1c1fd07c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "11"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["8", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["7", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["70", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["50", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["50", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["35", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"25", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"50", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["5", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["140", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["100", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"40", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"100", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"56", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"56", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["175", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["125", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"50", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["70", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["500", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"200", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["280", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"300", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"140", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["280", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["70", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"50", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"250", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"300", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"140", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"600", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"280", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"280", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"7", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["245", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["175", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"350", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"420", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"1050", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"490", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1960", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"b", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"8", ",", "11"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["280", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1400", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"1680", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3920", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",Expr\
essionUUID->"450545f1-db8c-4e5d-b665-1d6b7bb94e99"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brackets [x, ep_k^(j)]", "Section",
 CellChangeTimes->{{3.972462539900868*^9, 3.972462554090225*^9}, {
  3.9724631852320833`*^9, 
  3.972463188922201*^9}},ExpressionUUID->"e813fa19-0f36-4479-826d-\
7edfc25857cb"],

Cell[CellGroupData[{

Cell["Degree 3", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 
  3.972462587064395*^9}},ExpressionUUID->"ecbde9d5-57e5-4299-8ceb-\
c7835c302e93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"adx", "[", 
    RowBox[{"ep", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "]"}], "\[Rule]", "0"}], "}"}]], "Input",\

 CellChangeTimes->{
  3.972464582546075*^9},ExpressionUUID->"b173ae05-54c7-46ad-bb5f-\
7f63d1766cf7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 5", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
  3.972463223067728*^9, 
  3.972463223294013*^9}},ExpressionUUID->"b78aa7f1-455e-4287-95b8-\
3193c6234a3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "4"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972464589920321*^9},ExpressionUUID->"f8b31d9a-cfcd-432f-8636-\
c4a9016ccfe1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 7", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
  3.972463225784697*^9, 
  3.97246322598713*^9}},ExpressionUUID->"c688fa54-4985-46ef-bc19-\
d1f041e45748"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "6"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972464597319825*^9},ExpressionUUID->"522c8142-1144-45e1-809a-\
9077cf8b9a74"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 9", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
  3.972463229761801*^9, 
  3.972463229992818*^9}},ExpressionUUID->"e83efdfd-d873-4b21-9e2b-\
1dabd88d2d5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "8"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.9724646048575478`*^9},ExpressionUUID->"a244a709-84f4-4979-aa14-\
0eefc7227801"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 11", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
  3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
  3.972463310192072*^9}},ExpressionUUID->"40b0775b-26db-469a-9d23-\
a70180094e27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "10"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"42", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"42", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"105", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"105", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"140", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"56", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"168", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"280", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.9724646140425463`*^9},ExpressionUUID->"1dec4d1c-a134-443e-b4fc-\
a3c59ff3bc55"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"kk", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"i", ",", "kk"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", 
     RowBox[{"kk", "-", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"%", "->", 
      RowBox[{"(", 
       RowBox[{"%", "/.", "rulsy2"}], ")"}]}], "]"}], "/.", 
    RowBox[{"bb", "->", "b"}]}], "/.", 
   RowBox[{"\[Epsilon]", "->", "ep"}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.972464573509327*^9, 3.972464607483761*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"852bec85-54ac-4251-a1a5-ec331a123690"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.9724645784803123`*^9, 3.972464607791103*^9}},
 CellLabel->
  "Out[455]=",ExpressionUUID->"e1317373-91e8-47b8-8144-e4fd77961283"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"0", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"1", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"2", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"3", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"4", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"5", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"6", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"7", ",", "10"}], "]"}], "]"}], ",", 
   RowBox[{"adx", "[", 
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"8", ",", "10"}], "]"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9724645784803123`*^9, 3.9724646077950277`*^9}},
 CellLabel->
  "Out[456]=",ExpressionUUID->"25697dab-508a-4078-becd-a02932564f0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "10"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"42", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"42", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"105", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"105", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"140", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"adx", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"56", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"168", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"280", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9724645784803123`*^9, 3.972464607799317*^9}},
 CellLabel->
  "Out[457]=",ExpressionUUID->"769ae7c0-5217-4509-960f-d2e0588a3ec6"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brackets [y, b_k^(j)]", "Section",
 CellChangeTimes->{{3.972462539900868*^9, 3.972462554090225*^9}, {
  3.9724631852320833`*^9, 3.972463188922201*^9}, {3.972464107325746*^9, 
  3.9724641091450577`*^9}},ExpressionUUID->"d241f75a-cc03-4cc6-a877-\
32bfb902cfd7"],

Cell[CellGroupData[{

Cell["Degree 3", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.972464131049347*^9},ExpressionUUID->"df916f77-8829-46a8-b207-\
62e6277416c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ady", "[", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "]"}], "\[Rule]", 
   RowBox[{"b", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "}"}]], "Input",ExpressionUUID->\
"3ab94f57-1752-4bd2-b5fb-9546297bca76"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 4", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.972464132211074*^9},ExpressionUUID->"8f9d822b-93d1-4c39-b8ea-\
75a4015ec21e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "3"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"8b51f71f-eb3e-4c82-967d-127a495cc733"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 5", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.972464133505962*^9},ExpressionUUID->"c0adc4ce-2cf7-442b-8fbe-\
36f204d48af3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "5"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"4de3799f-59af-4f61-82ed-c1d7057f80f5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 6", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.972464134744035*^9},ExpressionUUID->"5ac8a6fd-01bf-43c1-a80a-\
b564d56d05c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "5"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "6"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"aaf2becd-d62c-41db-8dc9-fbe85bae2563"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 7", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.9724641360225143`*^9},ExpressionUUID->"24f64d45-1cb3-41e9-b715-\
6b01de3c7b21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "7"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"48f4f5c1-3f34-44ea-affa-691ebb7c5c22"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 8", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.9724641372316437`*^9},ExpressionUUID->"5a36bd22-e86e-4a6e-96c2-\
5df6c3ee810f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "7"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "8"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"3be4e343-2583-468e-8f70-d9bc2f45115f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 9", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 
   3.972464138611958*^9},ExpressionUUID->"2ef7ba2d-8c7b-49e6-b728-\
ef248b3df9d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "9"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "9"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "9"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "9"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "9"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "7"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "9"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "7"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"7", ",", "9"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"e356b4fc-0e27-44c6-a2f8-f619af5b3938"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 10", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
  3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
  3.972463310192072*^9}, {3.972464139763021*^9, 
  3.97246414017634*^9}},ExpressionUUID->"eacd0fcf-1565-4a27-99ad-\
cc7e18de1eef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["63", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["63", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["63", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["105", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["105", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"7", ",", "10"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "8"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"36", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["315", "4"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"7", ",", "9"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"8", ",", "10"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"9774e70a-fcff-4e68-a552-585ecd9b7248"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 11", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
  3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
  3.972463310192072*^9}},ExpressionUUID->"c182b7c6-472f-4a03-bce8-\
4aafcf67e00e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["50", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"3", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"25", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["100", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"40", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"28", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["125", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"50", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["70", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"100", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["140", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["140", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"7", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"50", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"150", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"70", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["280", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"8", ",", "11"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "9"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["175", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"210", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["490", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"b", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"9", ",", "11"}], "]"}]}]}]}], "}"}]], "Input",ExpressionUUID->\
"0254cc9b-b7ff-41aa-8c8b-11b3ae93518d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brackets [y, ep_k^(j)]", "Section",
 CellChangeTimes->{{3.972462539900868*^9, 3.972462554090225*^9}, {
  3.9724631852320833`*^9, 3.972463188922201*^9}, {3.972464107325746*^9, 
  3.9724641091450577`*^9}, {3.972464349049314*^9, 
  3.9724643508080177`*^9}},ExpressionUUID->"51a1657c-9412-47e5-b35c-\
8b32840fc2f5"],

Cell[CellGroupData[{

Cell["Degree 3", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 3.9724641372316437`*^9, {3.972464362552773*^9, 
   3.972464362643043*^9}},ExpressionUUID->"31bb3a12-2d84-4202-8fa5-\
fc8a12651e67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ady", "[", 
    RowBox[{"ep", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "]"}], "\[Rule]", "0"}], "}"}]], "Input",\

 CellChangeTimes->{
  3.972464540539154*^9},ExpressionUUID->"63abd37b-f29a-4dab-82a5-\
f68e49f2a2e9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 5", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 3.9724641372316437`*^9, {3.972464365791792*^9, 
   3.9724643660201197`*^9}},ExpressionUUID->"5ede9742-e095-464e-af3a-\
16e3d9a16aec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{
  3.972464534205926*^9},ExpressionUUID->"df2fb4ce-e886-4763-a644-\
7694691e28cf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 7", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 3.9724641372316437`*^9, {3.972464368219421*^9, 
   3.972464368409577*^9}},ExpressionUUID->"22c6f16e-b306-4c78-ba6e-\
9b1dcd8ff2cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{3.972464461471077*^9, 
  3.9724644945632877`*^9},ExpressionUUID->"baf0fd93-cd44-452c-a259-\
bb19ee9c98ff"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 9", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 3.9724641372316437`*^9, {3.972464371068328*^9, 
   3.9724643713278418`*^9}},ExpressionUUID->"30245b60-5920-494f-b2b2-\
8f9880091c11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"5", ",", "8"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"5", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"6", ",", "8"}], "]"}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Input",ExpressionUUID->"92a2c7e0-60b9-456b-8a9f-9458a2182344"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree 11", "Subsection",
 CellChangeTimes->{{3.972462579927422*^9, 3.972462587064395*^9}, {
   3.972463232061376*^9, 3.972463232390875*^9}, {3.97246331010452*^9, 
   3.972463310192072*^9}, 3.9724641372316437`*^9, {3.972464374071426*^9, 
   3.972464374355178*^9}},ExpressionUUID->"59308a14-b779-4628-b845-\
81b702c6c247"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"0", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"1", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"2", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"3", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"4", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"5", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"5", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"5", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"5", ",", "7"}], "]"}]}], "]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"6", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"6", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"6", ",", "8"}], "]"}]}], "]"}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"7", ",", "10"}], "]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"7", ",", "9"}], "]"}]}], "]"}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"35", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"ady", "[", 
     RowBox[{"ep", "[", 
      RowBox[{"8", ",", "10"}], "]"}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Input",ExpressionUUID->"4fabdaf1-6912-4639-9943-e97681549fa6"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brackets [ep_k1^(j1), b_k2^(j2)]", "Section",
 CellChangeTimes->{{3.972464773530693*^9, 
  3.9724647962084227`*^9}},ExpressionUUID->"09ddd72e-1830-47b8-9675-\
e56def894745"],

Cell[CellGroupData[{

Cell["degree 6 with (k1, k2) = (4, 2)", "Subsection",
 CellChangeTimes->{{3.972464774944294*^9, 3.9724647842892437`*^9}, {
  3.9724648199901037`*^9, 
  3.972464827800672*^9}},ExpressionUUID->"b1d60456-9b6e-4de9-b8a7-\
e497b7aeb9b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972465326529468*^9},ExpressionUUID->"a775e6d6-f9ad-4567-8e39-\
3399cbacce69"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 7 with (k1, k2) = (4, 3)", "Subsection",
 CellChangeTimes->{{3.972464774944294*^9, 3.9724647842892437`*^9}, {
  3.9724648199901037`*^9, 3.972464827800672*^9}, {3.972465066052766*^9, 
  3.972465075371319*^9}, {3.972574675669405*^9, 
  3.972574690924271*^9}},ExpressionUUID->"2fccc2a2-a1d3-4399-960e-\
c6b2d67ac60d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.97246532030567*^9},ExpressionUUID->"8f70000b-e3bc-439c-9bdc-4870273b8b5d"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 8 with (k1, k2) = (4, 4)", "Subsection",
 CellChangeTimes->{{3.972464774944294*^9, 3.9724647842892437`*^9}, {
   3.9724648199901037`*^9, 3.972464827800672*^9}, {3.972465066052766*^9, 
   3.972465075371319*^9}, 3.9724651083948507`*^9, {3.9725746794770117`*^9, 
   3.972574691815114*^9}},ExpressionUUID->"a26513df-c3d6-467a-8550-\
4564a7741173"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"40", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"40", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"40", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"40", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Input",
 CellChangeTimes->{
  3.9724653096565113`*^9},ExpressionUUID->"492f21f4-e0f8-4566-93c3-\
b94644b50b0d"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 8 with (k1, k2) = (6, 2)", "Subsection",
 CellChangeTimes->{{3.97246512107344*^9, 
  3.972465128011207*^9}},ExpressionUUID->"c47e5fe3-8637-43c0-b12b-\
632841e7d524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}], "}"}]], "Input",
 CellChangeTimes->{3.972465259922701*^9, 
  3.972465296071804*^9},ExpressionUUID->"2318e80a-e5b2-4485-8b53-\
42cfa0b0b912"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 9 with (k1, k2) = (4, 5)", "Subsection",
 CellChangeTimes->{{3.97246512107344*^9, 3.972465143688704*^9}, {
  3.972574684770748*^9, 
  3.972574692975869*^9}},ExpressionUUID->"3dd48587-8821-4390-bf08-\
9d6636635e9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["17", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["68", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["17", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["35", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["17", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["39", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["45", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["17", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["25", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["17", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"11", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["17", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["10", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"11", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"13", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["17", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["75", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["34", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"13", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["15", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["34", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["17", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["15", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["35", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["34", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"25", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.972466358997994*^9},ExpressionUUID->"dbde07b5-3ba2-46a7-857d-\
6c669467cb96"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 9 with (k1, k2) = (6, 3)", "Subsection",
 CellChangeTimes->{{3.97246512107344*^9, 3.9724651564332113`*^9}, {
  3.9725746870315323`*^9, 
  3.9725746941349363`*^9}},ExpressionUUID->"317f75f3-4766-4749-958c-\
70f9a6545b19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "]"}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"1", ",", "7"}], "]"}]}], "]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}], "]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["42", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "]"}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], "]"}], "-", 
       RowBox[{"56", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.972465269856844*^9, 
  3.9724652876095657`*^9}},ExpressionUUID->"bac53922-93d6-4d29-90a0-\
963326bb5fd8"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 10 with (k1, k2) = (4, 6)", "Subsection",
 CellChangeTimes->{{3.97246512107344*^9, 3.972465128011207*^9}, 
   3.972465161369712*^9, {3.972574695463681*^9, 
   3.9725747039760017`*^9}},ExpressionUUID->"4b6d98d7-38c8-44fc-9a39-\
f778ff259eab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["12", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["304", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["22", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["86", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["472", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["34", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"56", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["24", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["136", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"45", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["27", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["38", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["76", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["172", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["116", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["168", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["140", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"114", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["18", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["272", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"42", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"108", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"45", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"45", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"27", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["476", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["172", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["80", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"120", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["272", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"136", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"192", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"216", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["16", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"90", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["13", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["304", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["13", "6"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["76", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["248", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["34", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"44", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["104", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["54", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"27", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["108", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["16", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["32", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"52", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["12", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["64", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["80", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"52", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "6"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["27", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["248", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["76", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"63", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["104", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["12", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["168", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"68", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"132", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"45", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1216", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"144", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"90", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["16", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["13", "6"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["86", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["238", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["136", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["34", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"32", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["13", "6"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["94", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["86", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["152", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["148", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["136", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["112", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["20", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"38", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["13", "6"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["86", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["22", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["136", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["472", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["68", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"56", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"45", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["13", "6"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["608", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"72", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"45", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "5"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}]}], "}"}]], "Input",Expr\
essionUUID->"9838554b-b603-4742-be78-0447fd328bf4"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 10 with (k1, k2) = (6, 4)", "Subsection",
 CellChangeTimes->{{3.97246512107344*^9, 3.972465128011207*^9}, 
   3.972465166392728*^9, {3.9725746964396057`*^9, 
   3.972574705185973*^9}},ExpressionUUID->"e8a14589-97c2-494d-a406-\
195696faca53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["98", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["8", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["112", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["42", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"14", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["42", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["84", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["2", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"21", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["84", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["28", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["56", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"42", " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"0", ",", "2"}], "]"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["196", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["28", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["112", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["14", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["56", "3"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["112", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"com", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"0", ",", "2"}], "]"}], ",", 
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "6"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ",", 
        RowBox[{"b", "[", 
         RowBox[{"5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"b", "[", 
        RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}]}]}], "}"}]], "Input",Express\
ionUUID->"35ceadbf-67f4-4694-b9f4-8b1de2e570e0"]
}, Closed]],

Cell[CellGroupData[{

Cell["degree 10 with (k1, k2) = (8, 2)", "Subsection",
 CellChangeTimes->{{3.97246512107344*^9, 3.972465128011207*^9}, 
   3.972465172841798*^9, {3.9725746973099747`*^9, 
   3.9725747061835003`*^9}},ExpressionUUID->"00386c0e-8d62-4caa-873a-\
c508161acf46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"0", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"1", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"2", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"3", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"4", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"5", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"ep", "[", 
       RowBox[{"6", ",", "8"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], ",", 
      RowBox[{"b", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], "]"}]}]}], "}"}]], "Input",Expression\
UUID->"810f8f89-1dda-40d6-b803-ede77b50edd9"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{114, Automatic}, {-16, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c0c71979-8226-4f66-ba59-a823fc00897a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 877, 15, 213, "Chapter",ExpressionUUID->"3a3697b1-a538-4fac-a8b4-f7570da0767b"],
Cell[1460, 39, 386, 6, 35, "Text",ExpressionUUID->"761ed3b0-08e2-42f7-8076-9e6652646e9b"],
Cell[1849, 47, 1965, 52, 139, "Input",ExpressionUUID->"b2e77e6b-3a01-4a35-a316-515bf1183470"],
Cell[CellGroupData[{
Cell[3839, 103, 215, 4, 67, "Section",ExpressionUUID->"ee626b74-8f81-4d18-8ac9-39512b7f0260"],
Cell[CellGroupData[{
Cell[4079, 111, 156, 3, 54, "Subsection",ExpressionUUID->"fb32a1d3-0a11-4292-a130-01b523b98d57"],
Cell[4238, 116, 371, 11, 30, "Input",ExpressionUUID->"f2334577-a4bd-4d7a-a098-2f4a3b98b262"]
}, Closed]],
Cell[CellGroupData[{
Cell[4646, 132, 156, 3, 38, "Subsection",ExpressionUUID->"92e7945a-6ec9-4f51-b45e-c246ccae96b9"],
Cell[4805, 137, 579, 19, 47, "Input",ExpressionUUID->"c22154b3-bc19-4e7c-a739-dfe8845f94ef"]
}, Closed]],
Cell[CellGroupData[{
Cell[5421, 161, 156, 3, 38, "Subsection",ExpressionUUID->"cec6ae08-7a75-4b70-bd4b-eaa13ddd2009"],
Cell[5580, 166, 1354, 45, 88, "Input",ExpressionUUID->"45b7169b-92c4-4671-9a13-0944d2740409"]
}, Closed]],
Cell[CellGroupData[{
Cell[6971, 216, 156, 3, 38, "Subsection",ExpressionUUID->"0c13a029-96ce-439d-8e75-7afda721e17b"],
Cell[7130, 221, 1862, 62, 87, "Input",ExpressionUUID->"9568f084-146b-43f2-bbf0-8b7f97f8f659"]
}, Closed]],
Cell[CellGroupData[{
Cell[9029, 288, 207, 4, 38, "Subsection",ExpressionUUID->"26ab410d-3cf7-4991-b64f-c6e3dccc6d3a"],
Cell[9239, 294, 3651, 118, 174, "Input",ExpressionUUID->"08a75824-8498-4802-a928-d89f658c5855"]
}, Closed]],
Cell[CellGroupData[{
Cell[12927, 417, 253, 4, 38, "Subsection",ExpressionUUID->"a23eb183-db33-450a-87cf-c8c52aaf11db"],
Cell[13183, 423, 4748, 154, 215, "Input",ExpressionUUID->"a36366cf-dc04-46f4-9511-fa73e295f10b"]
}, Closed]],
Cell[CellGroupData[{
Cell[17968, 582, 302, 5, 38, "Subsection",ExpressionUUID->"bca3940b-6d9b-448e-a509-11fcdb0cf5fc"],
Cell[18273, 589, 8332, 265, 289, "Input",ExpressionUUID->"6191634b-0229-48aa-8d41-d65d3f375266"]
}, Closed]],
Cell[CellGroupData[{
Cell[26642, 859, 303, 5, 38, "Subsection",ExpressionUUID->"bd38618c-7223-42a3-b4e9-33721c2c360b"],
Cell[26948, 866, 10296, 329, 667, "Input",ExpressionUUID->"ce259fa2-f1bf-4461-8c4b-0dc6c2b7c05f"]
}, Closed]],
Cell[CellGroupData[{
Cell[37281, 1200, 302, 5, 38, "Subsection",ExpressionUUID->"a45bbe01-66f7-48f7-a461-41af1c1fd07c"],
Cell[37586, 1207, 16666, 527, 925, "Input",ExpressionUUID->"450545f1-db8c-4e5d-b665-1d6b7bb94e99"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54301, 1740, 218, 4, 67, "Section",ExpressionUUID->"e813fa19-0f36-4479-826d-7edfc25857cb"],
Cell[CellGroupData[{
Cell[54544, 1748, 156, 3, 54, "Subsection",ExpressionUUID->"ecbde9d5-57e5-4299-8ceb-c7835c302e93"],
Cell[54703, 1753, 270, 9, 30, "Input",ExpressionUUID->"b173ae05-54c7-46ad-bb5f-7f63d1766cf7"]
}, Closed]],
Cell[CellGroupData[{
Cell[55010, 1767, 205, 4, 38, "Subsection",ExpressionUUID->"b78aa7f1-455e-4287-95b8-3193c6234a3d"],
Cell[55218, 1773, 981, 32, 30, "Input",ExpressionUUID->"f8b31d9a-cfcd-432f-8636-c4a9016ccfe1"]
}, Closed]],
Cell[CellGroupData[{
Cell[56236, 1810, 204, 4, 38, "Subsection",ExpressionUUID->"c688fa54-4985-46ef-bc19-d1f041e45748"],
Cell[56443, 1816, 3119, 101, 52, "Input",ExpressionUUID->"522c8142-1144-45e1-809a-9077cf8b9a74"]
}, Closed]],
Cell[CellGroupData[{
Cell[59599, 1922, 205, 4, 38, "Subsection",ExpressionUUID->"e83efdfd-d873-4b21-9e2b-1dabd88d2d5e"],
Cell[59807, 1928, 7480, 238, 136, "Input",ExpressionUUID->"a244a709-84f4-4979-aa14-0eefc7227801"]
}, Closed]],
Cell[CellGroupData[{
Cell[67324, 2171, 251, 4, 38, "Subsection",ExpressionUUID->"40b0775b-26db-469a-9d23-a70180094e27"],
Cell[67578, 2177, 15027, 473, 283, "Input",ExpressionUUID->"1dec4d1c-a134-443e-b4fc-a3c59ff3bc55"],
Cell[CellGroupData[{
Cell[82630, 2654, 757, 21, 73, "Input",ExpressionUUID->"852bec85-54ac-4251-a1a5-ec331a123690"],
Cell[83390, 2677, 180, 3, 34, "Output",ExpressionUUID->"e1317373-91e8-47b8-8144-e4fd77961283"],
Cell[83573, 2682, 1169, 32, 34, "Output",ExpressionUUID->"25697dab-508a-4078-becd-a02932564f0c"],
Cell[84745, 2716, 15075, 473, 266, "Output",ExpressionUUID->"769ae7c0-5217-4509-960f-d2e0588a3ec6"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99881, 3196, 265, 4, 67, "Section",ExpressionUUID->"d241f75a-cc03-4cc6-a877-32bfb902cfd7"],
Cell[CellGroupData[{
Cell[100171, 3204, 278, 5, 54, "Subsection",ExpressionUUID->"df916f77-8829-46a8-b207-62e6277416c7"],
Cell[100452, 3211, 276, 8, 30, "Input",ExpressionUUID->"3ab94f57-1752-4bd2-b5fb-9546297bca76"]
}, Closed]],
Cell[CellGroupData[{
Cell[100765, 3224, 278, 5, 38, "Subsection",ExpressionUUID->"8f9d822b-93d1-4c39-b8ea-75a4015ec21e"],
Cell[101046, 3231, 583, 19, 47, "Input",ExpressionUUID->"8b51f71f-eb3e-4c82-967d-127a495cc733"]
}, Closed]],
Cell[CellGroupData[{
Cell[101666, 3255, 278, 5, 38, "Subsection",ExpressionUUID->"c0adc4ce-2cf7-442b-8fbe-36f204d48af3"],
Cell[101947, 3262, 1360, 45, 48, "Input",ExpressionUUID->"4de3799f-59af-4f61-82ed-c1d7057f80f5"]
}, Closed]],
Cell[CellGroupData[{
Cell[103344, 3312, 278, 5, 38, "Subsection",ExpressionUUID->"5ac8a6fd-01bf-43c1-a80a-b564d56d05c3"],
Cell[103625, 3319, 1867, 62, 87, "Input",ExpressionUUID->"aaf2becd-d62c-41db-8dc9-fbe85bae2563"]
}, Closed]],
Cell[CellGroupData[{
Cell[105529, 3386, 280, 5, 38, "Subsection",ExpressionUUID->"24f64d45-1cb3-41e9-b715-6b01de3c7b21"],
Cell[105812, 3393, 3602, 117, 132, "Input",ExpressionUUID->"48f4f5c1-3f34-44ea-affa-691ebb7c5c22"]
}, Closed]],
Cell[CellGroupData[{
Cell[109451, 3515, 280, 5, 38, "Subsection",ExpressionUUID->"5a36bd22-e86e-4a6e-96c2-5df6c3ee810f"],
Cell[109734, 3522, 4866, 159, 216, "Input",ExpressionUUID->"3be4e343-2583-468e-8f70-d9bc2f45115f"]
}, Closed]],
Cell[CellGroupData[{
Cell[114637, 3686, 278, 5, 38, "Subsection",ExpressionUUID->"2ef7ba2d-8c7b-49e6-b728-ef248b3df9d6"],
Cell[114918, 3693, 8371, 267, 247, "Input",ExpressionUUID->"e356b4fc-0e27-44c6-a2f8-f619af5b3938"]
}, Closed]],
Cell[CellGroupData[{
Cell[123326, 3965, 299, 5, 38, "Subsection",ExpressionUUID->"eacd0fcf-1565-4a27-99ad-cc7e18de1eef"],
Cell[123628, 3972, 10385, 333, 423, "Input",ExpressionUUID->"9774e70a-fcff-4e68-a552-585ecd9b7248"]
}, Closed]],
Cell[CellGroupData[{
Cell[134050, 4310, 251, 4, 38, "Subsection",ExpressionUUID->"c182b7c6-472f-4a03-bce8-4aafcf67e00e"],
Cell[134304, 4316, 16942, 539, 594, "Input",ExpressionUUID->"0254cc9b-b7ff-41aa-8c8b-11b3ae93518d"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151295, 4861, 317, 5, 67, "Section",ExpressionUUID->"51a1657c-9412-47e5-b35c-8b32840fc2f5"],
Cell[CellGroupData[{
Cell[151637, 4870, 326, 5, 54, "Subsection",ExpressionUUID->"31bb3a12-2d84-4202-8fa5-fc8a12651e67"],
Cell[151966, 4877, 270, 9, 30, "Input",ExpressionUUID->"63abd37b-f29a-4dab-82a5-f68e49f2a2e9"]
}, Closed]],
Cell[CellGroupData[{
Cell[152273, 4891, 328, 5, 38, "Subsection",ExpressionUUID->"5ede9742-e095-464e-af3a-16e3d9a16aec"],
Cell[152604, 4898, 906, 30, 30, "Input",ExpressionUUID->"df2fb4ce-e886-4763-a644-7694691e28cf"]
}, Closed]],
Cell[CellGroupData[{
Cell[153547, 4933, 326, 5, 38, "Subsection",ExpressionUUID->"22c6f16e-b306-4c78-ba6e-9b1dcd8ff2cb"],
Cell[153876, 4940, 2860, 92, 73, "Input",ExpressionUUID->"baf0fd93-cd44-452c-a259-bb19ee9c98ff"]
}, Closed]],
Cell[CellGroupData[{
Cell[156773, 5037, 328, 5, 38, "Subsection",ExpressionUUID->"30245b60-5920-494f-b2b2-8f9880091c11"],
Cell[157104, 5044, 6810, 215, 136, "Input",ExpressionUUID->"92a2c7e0-60b9-456b-8a9f-9458a2182344"]
}, Closed]],
Cell[CellGroupData[{
Cell[163951, 5264, 327, 5, 38, "Subsection",ExpressionUUID->"59308a14-b779-4628-b845-81b702c6c247"],
Cell[164281, 5271, 13882, 435, 304, "Input",ExpressionUUID->"4fabdaf1-6912-4639-9943-e97681549fa6"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178212, 5712, 179, 3, 67, "Section",ExpressionUUID->"09ddd72e-1830-47b8-9675-e56def894745"],
Cell[CellGroupData[{
Cell[178416, 5719, 232, 4, 54, "Subsection",ExpressionUUID->"b1d60456-9b6e-4de9-b8a7-e497b7aeb9b9"],
Cell[178651, 5725, 1345, 44, 73, "Input",ExpressionUUID->"a775e6d6-f9ad-4567-8e39-3399cbacce69"]
}, Closed]],
Cell[CellGroupData[{
Cell[180033, 5774, 327, 5, 38, "Subsection",ExpressionUUID->"2fccc2a2-a1d3-4399-960e-c6b2d67ac60d"],
Cell[180363, 5781, 5890, 185, 341, "Input",ExpressionUUID->"8f70000b-e3bc-439c-9bdc-4870273b8b5d"]
}, Closed]],
Cell[CellGroupData[{
Cell[186290, 5971, 356, 5, 38, "Subsection",ExpressionUUID->"a26513df-c3d6-467a-8550-4564a7741173"],
Cell[186649, 5978, 14821, 451, 556, "Input",ExpressionUUID->"492f21f4-e0f8-4566-93c3-b94644b50b0d"]
}, Closed]],
Cell[CellGroupData[{
Cell[201507, 6434, 178, 3, 38, "Subsection",ExpressionUUID->"c47e5fe3-8637-43c0-b12b-632841e7d524"],
Cell[201688, 6439, 2161, 70, 52, "Input",ExpressionUUID->"2318e80a-e5b2-4485-8b53-42cfa0b0b912"]
}, Closed]],
Cell[CellGroupData[{
Cell[203886, 6514, 227, 4, 38, "Subsection",ExpressionUUID->"3dd48587-8821-4390-bf08-9d6636635e9d"],
Cell[204116, 6520, 36074, 1123, 1089, "Input",ExpressionUUID->"dbde07b5-3ba2-46a7-857d-6c669467cb96"]
}, Closed]],
Cell[CellGroupData[{
Cell[240227, 7648, 233, 4, 38, "Subsection",ExpressionUUID->"317f75f3-4766-4749-958c-70f9a6545b19"],
Cell[240463, 7654, 10308, 324, 415, "Input",ExpressionUUID->"bac53922-93d6-4d29-90a0-963326bb5fd8"]
}, Closed]],
Cell[CellGroupData[{
Cell[250808, 7983, 254, 4, 38, "Subsection",ExpressionUUID->"4b6d98d7-38c8-44fc-9a39-f778ff259eab"],
Cell[251065, 7989, 81853, 2519, 2465, "Input",ExpressionUUID->"9838554b-b603-4742-be78-0447fd328bf4"]
}, Closed]],
Cell[CellGroupData[{
Cell[332955, 10513, 254, 4, 38, "Subsection",ExpressionUUID->"e8a14589-97c2-494d-a406-195696faca53"],
Cell[333212, 10519, 39115, 1222, 1297, "Input",ExpressionUUID->"35ceadbf-67f4-4694-b9f4-8b1de2e570e0"]
}, Closed]],
Cell[CellGroupData[{
Cell[372364, 11746, 256, 4, 38, "Subsection",ExpressionUUID->"00386c0e-8d62-4caa-873a-c508161acf46"],
Cell[372623, 11752, 2888, 94, 73, "Input",ExpressionUUID->"810f8f89-1dda-40d6-b803-ede77b50edd9"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/eMGFdata.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.1' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[    137897,       4114]
NotebookOptionsPosition[    130042,       3995]
NotebookOutlinePosition[    130444,       4011]
CellTagsIndexPosition[    130401,       4008]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the arXiv submission 2511.15883 \
\[OpenCurlyDoubleQuote]Elliptic modular graph forms, equivariant iterated \
integrals and single-valued elliptic polylogarithms\[CloseCurlyDoubleQuote] \
(November 2025)\
\>", "Chapter",
 CellChangeTimes->{{3.870708555558696*^9, 3.8707085869012613`*^9}, {
   3.880522623484207*^9, 3.8805226525590057`*^9}, {3.918037259999254*^9, 
   3.918037260415894*^9}, {3.9180373146762133`*^9, 3.918037318375889*^9}, {
   3.918269241738823*^9, 3.918269243786654*^9}, 3.918269280738452*^9, {
   3.9198413835208673`*^9, 3.919841385936675*^9}, {3.920034843504784*^9, 
   3.9200348491125793`*^9}, {3.936860529122726*^9, 3.936860532236824*^9}, {
   3.972565792253612*^9, 3.9725658035203667`*^9}, 3.972566341430691*^9, {
   3.973179208897862*^9, 
   3.9731792123795557`*^9}},ExpressionUUID->"8e4930ad-29f0-4591-96d8-\
0caa8be4e5d4"],

Cell["Oliver Schlotterer, Yoann Sohnle, Yi-Xiao Tao", "Text",
 CellChangeTimes->{{3.8707085925838127`*^9, 3.870708625645159*^9}, {
  3.918037349690053*^9, 3.918037360665169*^9}, {3.919937632634326*^9, 
  3.919937632934668*^9}, {3.919944673730541*^9, 3.919944674053651*^9}, {
  3.9725658084065943`*^9, 
  3.9725658171350527`*^9}},ExpressionUUID->"50dc7c7e-3088-4d1b-b2dc-\
b885e3d7dcf1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "definition", " ", "of", " ", "eMGFs", " ", "in", " ", "this",
      " ", "file", " ", "can", " ", "be", " ", "found", " ", "in", " ", "the",
      " ", "following", " ", "equations"}], " ", "\[IndentingNewLine]", "-", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", "...", "]"}], "[", "z", "]"}], " ", 
     "in", " ", 
     RowBox[{"(", "2.17", ")"}]}], "\[IndentingNewLine]", "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["C", "+"], "[", "...", "]"}], " ", "in", " ", 
     RowBox[{"(", "2.18", ")"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
      "The", " ", "notation", " ", 
     RowBox[{"\[CapitalLambda]sv", "[", "...", "]"}], " ", "and", " ", 
     RowBox[{"\[Beta]eqv", "[", "...", "]"}], " ", "refers", " ", "to", " ", 
     "the", " ", "expansion", " ", "coefficients", " ", "of", " ", "the", " ",
      "series", " ", "in", " ", 
     RowBox[{"(", "4.18", ")"}], " ", "and", " ", 
     RowBox[{"(", "6.11", ")"}]}]}], ";", " ", 
   RowBox[{
    RowBox[{
    "empty", " ", "slots", " ", "in", " ", "the", " ", "third", " ", "row", 
     " ", "of", " ", 
     RowBox[{"\[Beta]eqv", "[", "...", "]"}], " ", "are", " ", "denoted", " ", 
     RowBox[{"by", " ", "'"}], 
     RowBox[{"e", "'"}], " ", "as", " ", "in", " ", 
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "e"}], "}"}], "]"}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "We", " ", "also", " ", "use", " ", "some", " ", 
     "shorthand", " ", "definitions", " ", "introduced", " ", "in", " ", 
     "2208.11116"}], "\[IndentingNewLine]", "-", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{"...", "|", "..."}]], " ", "in", " ", 
     RowBox[{"(", "2.14", ")"}], " ", "of", " ", "2208.11116"}], 
    "\[IndentingNewLine]", "-", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"...", "|", "..."}]], " ", "in", " ", 
     RowBox[{"(", "6.3", ")"}], " ", "of", " ", "2208.11116"}], 
    "\[IndentingNewLine]", "-", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["A", "~"], 
      RowBox[{"2", ",", 
       RowBox[{"0", "|", "1"}]}]], " ", "in", " ", 
     RowBox[{"(", "6.13", ")"}], " ", "of", " ", "2208.11116"}], 
    "\[IndentingNewLine]", "-", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["C", "^"], 
      RowBox[{"4", ",", "3"}]], " ", "in", " ", 
     RowBox[{"(", "6.37", ")"}], " ", "of", " ", "2208.11116"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9725224131899834`*^9, 3.972522413751236*^9}, {
   3.9725224680341034`*^9, 3.9725225125544147`*^9}, {3.9725225809848385`*^9, 
   3.972522693117134*^9}, 3.9725227430684624`*^9, {3.9725228500567703`*^9, 
   3.9725228584324627`*^9}, {3.972542580849513*^9, 3.972542585603755*^9}, {
   3.97254262057901*^9, 3.972542676149873*^9}, {3.972542822576038*^9, 
   3.9725429387463493`*^9}, {3.972543060837829*^9, 3.972543189938353*^9}, {
   3.972565378899699*^9, 3.972565380707398*^9}, {3.972565449502019*^9, 
   3.9725654511268997`*^9}, {3.972565523439618*^9, 3.972565593543146*^9}, {
   3.9725656413893127`*^9, 
   3.972565677496286*^9}},ExpressionUUID->"490e1794-ac6e-4543-af08-\
d9df9a6ab420"],

Cell[CellGroupData[{

Cell["degree 5", "Section",
 CellChangeTimes->{{3.9707150694546185`*^9, 
  3.970715073375576*^9}},ExpressionUUID->"7347ba03-608b-5641-bf93-\
32d2b7828ee7"],

Cell[CellGroupData[{

Cell["weight (1,4)", "Subsection",
 CellChangeTimes->{{3.9711245252621174`*^9, 
  3.971124544599386*^9}},ExpressionUUID->"62e8d04e-5437-8946-8885-\
2f792abd8ab9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "5", ",", "z"}], "}"}], "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.97254256086346*^9, 3.972542560891396*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"23fe21ee-f99a-8c4c-a4ad-fa4a13f1fb86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "5", ",", "z"}], "}"}], "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542559972313*^9, 3.972542559999799*^9}},
 CellLabel->
  "In[868]:=",ExpressionUUID->"2167730a-a719-c143-a10a-4d6ed72b8d94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]eqv", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542559001628*^9, 3.972542559025687*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"d42651a9-bfe6-0246-a850-4d05994f2fa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalLambda]sv", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "32"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9725425565526743`*^9, 3.972542557724134*^9}},
 CellLabel->
  "In[870]:=",ExpressionUUID->"314b4c74-6211-ad42-986e-d4469424e259"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (2,3)", "Subsection",
 CellChangeTimes->{{3.9711243992052517`*^9, 
  3.971124414161892*^9}},ExpressionUUID->"310307e1-2ae3-ed4b-9eff-\
6be51130029c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "24"}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["C", "+"], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542544942298*^9, 3.9725425449708652`*^9}},
 CellLabel->
  "In[863]:=",ExpressionUUID->"7f7d3ad4-0ab0-b645-b591-00ddbaad37a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "24"}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["C", "+"], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "z"}], "}"}], "]"}]}]}]}]}], "}"}], ";"}]
  ], "Input",
 CellChangeTimes->{{3.9725425458921137`*^9, 3.972542545910013*^9}},
 CellLabel->
  "In[864]:=",ExpressionUUID->"a84ecc93-fced-3b42-aca9-a3ac899e7337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        SuperscriptBox["C", "+"], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542547035564*^9, 3.972542547056967*^9}},
 CellLabel->
  "In[865]:=",ExpressionUUID->"ea49b919-4f48-ef46-abd4-9153fb8907e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        SuperscriptBox["C", "+"], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.9725425481625147`*^9, 3.972542548189028*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"5213025d-4575-7944-9abc-ef22d6af0a50"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (3,2)", "Subsection",
 CellChangeTimes->{{3.9711244432268734`*^9, 
  3.9711244467980633`*^9}},ExpressionUUID->"306ff4fe-2efc-684c-8a48-\
d25a06052ba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["C", 
        RowBox[{
          RowBox[{"1", "|", "1"}], ",", "1"}]], "z"},
      "Grad"], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.97254253321839*^9, 3.972542533244007*^9}},
 CellLabel->
  "In[859]:=",ExpressionUUID->"62901fd8-d7af-fe49-81d6-4c69ed2369f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["C", 
        RowBox[{
          RowBox[{"1", "|", "1"}], ",", "1"}]], "z"},
      "Grad"], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9725425342423363`*^9, 3.972542534266403*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"21c539d8-7d2e-fc42-8621-85d028b5c6b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"1", "|", "1"}], ",", "1"}]], "z"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542535441558*^9, 3.9725425354698763`*^9}},
 CellLabel->
  "In[861]:=",ExpressionUUID->"d12c115e-110f-cf40-9a71-6836a15246f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"1", "|", "1"}], ",", "1"}]], "z"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542536434883*^9, 3.972542536459173*^9}},
 CellLabel->
  "In[862]:=",ExpressionUUID->"0c26ed3c-261b-8848-aa41-358fabc8d149"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (4,1)", "Subsection",
 CellChangeTimes->{{3.9711245581104336`*^9, 
  3.9711245623111935`*^9}},ExpressionUUID->"78dee6b4-6a72-5540-b637-\
43ee5c682412"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "z"}], "}"}], "]"}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.972542523474676*^9, 3.972542523499291*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"46a823c1-4770-5b43-8392-d21fb214395d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "z"}], "}"}], "]"}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.972542525336357*^9, 3.972542525364633*^9}},
 CellLabel->
  "In[856]:=",ExpressionUUID->"9f957274-f7cd-4e42-892e-b0fb6d8b5d18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]eqv", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542527105093*^9, 3.972542527127022*^9}},
 CellLabel->
  "In[857]:=",ExpressionUUID->"570490ee-f643-a642-8792-2c40cc23d10c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalLambda]sv", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542528512011*^9, 3.97254252853405*^9}},
 CellLabel->
  "In[858]:=",ExpressionUUID->"644baca8-664e-7546-9dd4-39d62f809d83"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["degree 6", "Section",
 CellChangeTimes->{{3.9707151661998234`*^9, 
  3.970715167710739*^9}},ExpressionUUID->"4d9bf401-e096-784c-ac05-\
d006aca3a432"],

Cell[CellGroupData[{

Cell["weight (1,5)", "Subsection",
 CellChangeTimes->{{3.9711284355938435`*^9, 
  3.9711284429607143`*^9}},ExpressionUUID->"ef7eddb5-9fd7-304e-873f-\
0e3c4265870b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "0", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "80"}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "e"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "80"}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.972542517601741*^9, 3.972542518381401*^9}},
 CellLabel->
  "In[851]:=",ExpressionUUID->"7e0f9d23-83ea-fb4f-a24e-d04c21af14ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "80"}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "e"}], "}"}], "]"}]}], "-", 
     RowBox[{"80", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542516329376*^9, 3.972542516356967*^9}},
 CellLabel->
  "In[852]:=",ExpressionUUID->"0f787b09-af8a-c942-92f1-2efcd178a0b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "6", ",", "e"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "80"]}], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "0", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "80"]}], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.97254251473524*^9, 3.9725425147613277`*^9}},
 CellLabel->
  "In[853]:=",ExpressionUUID->"45e1015b-e96b-3446-82d4-c0a0cd3dfbbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalLambda]sv", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "80"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "80"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542513579815*^9, 3.972542513599123*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"94e9fed8-0db0-6944-924f-d89b68ab7059"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (2,4)", "Subsection",
 CellChangeTimes->{{3.971128521614071*^9, 
  3.971128524847788*^9}},ExpressionUUID->"85e17ea7-3d78-2b41-b601-\
7b5db2f09b37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "0", "]"}], "\[Rule]", 
     RowBox[{"80", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "e"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"80", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox[
         OverscriptBox["A", "~"], 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"48", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}], "]"}], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "e"}], "}"}], "]"}]}], "\[Pi]"]}], "+", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}], 
       "\[Pi]"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.9725424957474823`*^9, 3.972542495763824*^9}},
 CellLabel->
  "In[846]:=",ExpressionUUID->"510eab8d-33e6-eb4f-95ef-3f54f6acde73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"80", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "e"}], "}"}], "]"}]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox[
         OverscriptBox["A", "~"], 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
       "Grad"], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"48", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542496870302*^9, 3.972542496894862*^9}},
 CellLabel->
  "In[847]:=",ExpressionUUID->"02b111d5-3f82-ef4a-935f-77d1dc49fe21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "e"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "80"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "0", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "80"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox[
            OverscriptBox["A", "~"], 
            RowBox[{"2", ",", 
              RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
          "Grad"], "]"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["y", "2"]}]], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], "[", "0", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542430819375*^9, 3.972542463280467*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"bd70c123-f3d1-0d4b-b233-b902a3029de6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "80"]}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "80"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox[
           OverscriptBox["A", "~"], 
           RowBox[{"2", ",", 
             RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
         "Grad"], "]"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["y", "2"]}]]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.9725424281532917`*^9, 3.972542436407119*^9}, 
   3.9725425007283707`*^9},
 CellLabel->
  "In[850]:=",ExpressionUUID->"d225ae0f-cef6-2340-ae88-4601d47c38d7"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (3,3)", "Subsection",
 CellChangeTimes->{{3.9711285334783936`*^9, 
  3.9711285361508617`*^9}},ExpressionUUID->"f9410db2-48d8-194d-bd3f-\
bf9b9f07165e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "0", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "30"}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "e"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "30"}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{
       RowBox[{"1", "|", "1"}], ",", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "e"}], "}"}], "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["A", "~"], 
      RowBox[{"2", ",", 
       RowBox[{"0", "|", "1"}]}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}]}]}]}], "}"}], ";"}]
  ], "Input",
 CellChangeTimes->{{3.972542411810068*^9, 3.972542413748827*^9}},
 CellLabel->
  "In[842]:=",ExpressionUUID->"b74da093-c4f0-664c-962e-a392b4463197"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "30"}], " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "e"}], "}"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], ",", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{
       RowBox[{"1", "|", "1"}], ",", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "e"}], "}"}], "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["A", "~"], 
      RowBox[{"2", ",", 
       RowBox[{"0", "|", "1"}]}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}]}]}]}], "}"}], ";"}]
  ], "Input",
 CellChangeTimes->{{3.972542410325595*^9, 3.972542410348866*^9}},
 CellLabel->
  "In[843]:=",ExpressionUUID->"4c7f9356-eeae-de4d-91d8-b7baaa4a73a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "e"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "30"]}], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "0", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "30"]}], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       SubscriptBox["C", 
        RowBox[{
         RowBox[{"1", "|", "1"}], ",", "1"}]]}], "-", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "8"], "-", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", 
      SubscriptBox[
       OverscriptBox["A", "~"], 
       RowBox[{"2", ",", 
        RowBox[{"0", "|", "1"}]}]]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.9725424076429234`*^9, 3.9725424076709414`*^9}},
 CellLabel->
  "In[844]:=",ExpressionUUID->"4c1250ac-35c0-1a40-a0ca-ce4cbcf382d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "30"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "30"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       SubscriptBox["C", 
        RowBox[{
         RowBox[{"1", "|", "1"}], ",", "1"}]]}], "-", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "8"], "-", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", 
      SubscriptBox[
       OverscriptBox["A", "~"], 
       RowBox[{"2", ",", 
        RowBox[{"0", "|", "1"}]}]]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.97254240595982*^9, 3.972542405987125*^9}},
 CellLabel->
  "In[845]:=",ExpressionUUID->"f56cb942-396c-a44a-8d5c-c845b4fbd367"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (4,2)", "Subsection",
 CellChangeTimes->{{3.971128542200529*^9, 
  3.97112854496891*^9}},ExpressionUUID->"90658742-8e97-234b-8fad-\
f0cb15471d3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "0", "]"}], "\[Rule]", 
     RowBox[{"5", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "e"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"5", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{
       SubscriptBox[
        OverscriptBox["A", "~"], 
        RowBox[{"2", ",", 
          RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
      "Grad"], "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542393815267*^9, 3.972542393844102*^9}},
 CellLabel->
  "In[838]:=",ExpressionUUID->"e274c2da-838a-b948-9cc6-263d4b835eab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"5", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6", ",", "e"}], "}"}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], ",", 
    RowBox[{
     TemplateBox[{
       SubscriptBox[
        OverscriptBox["A", "~"], 
        RowBox[{"2", ",", 
          RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
      "Grad"], "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542392674334*^9, 3.972542392695306*^9}},
 CellLabel->
  "In[839]:=",ExpressionUUID->"61c16504-175c-ac4b-852c-7f9040778e15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "e"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[Pi]", " ", 
      TemplateBox[{
        SubscriptBox[
         OverscriptBox["A", "~"], 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
       "Grad"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542391267839*^9, 3.972542391294393*^9}},
 CellLabel->
  "In[840]:=",ExpressionUUID->"80efca5d-301c-8547-b2dc-812548991c43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "5"]}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[Pi]", " ", 
      TemplateBox[{
        SubscriptBox[
         OverscriptBox["A", "~"], 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "1"}]}]], "\[Tau]"},
       "Grad"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542390142542*^9, 3.972542390168515*^9}},
 CellLabel->
  "In[841]:=",ExpressionUUID->"7ebe8742-f7e2-5944-b621-665b1526d20d"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (5,1)", "Subsection",
 CellChangeTimes->{{3.9711285560814915`*^9, 
  3.971128559608757*^9}},ExpressionUUID->"70c2e508-2f3f-f84e-a84d-\
15d10e734249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "0", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "16"]}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "e"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "16"]}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.9725423836561604`*^9, 3.972542383679391*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"68815df8-c22f-a443-8666-584b1406d270"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "16"]}], " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "e"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "16"], " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "z"}], "}"}], "]"}]}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.972542382277481*^9, 3.972542382305223*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"a0c2b612-2026-0b48-8e7d-7d4e49a0145c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "e"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16", "5"]}], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16", "5"]}], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542381403516*^9, 3.972542381430976*^9}},
 CellLabel->
  "In[836]:=",ExpressionUUID->"41b221e3-d6ae-9544-ac47-3844e1448a2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalLambda]sv", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["16", "5"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
     RowBox[{
      FractionBox["16", "5"], " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542380300531*^9, 3.9725423803298798`*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"af5530f0-8f9e-cd4d-8035-7bcca4e2a310"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["degree 7", "Section",
 CellChangeTimes->{{3.9707152208848457`*^9, 
  3.9707152223780537`*^9}},ExpressionUUID->"fd1e3e52-9e1e-084f-9b55-\
632cf8e692f4"],

Cell[CellGroupData[{

Cell["weight (1,6)", "Subsection",
 CellChangeTimes->{{3.971128703454603*^9, 
  3.971128707042721*^9}},ExpressionUUID->"be8ce2f6-be6c-6c4b-9de7-\
8a36300cc63c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "192"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "7", ",", "z"}], "}"}], "]"}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.972542367416644*^9, 3.972542369135727*^9}},
 CellLabel->
  "In[830]:=",ExpressionUUID->"c36c6534-2435-324a-be97-6df9a1d7cf8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", "+"], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "192"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "7", ",", "z"}], "}"}], "]"}]}]}], "}"}], ";"}]], \
"Input",
 CellChangeTimes->{{3.972542365233996*^9, 3.9725423652580843`*^9}},
 CellLabel->
  "In[831]:=",ExpressionUUID->"6d025906-7765-2f4f-b511-0772eeb446c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]eqv", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "192"], " ", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9725423641811867`*^9, 3.9725423642030573`*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"d6a83b4e-db43-ab41-a492-42b0aaf0e92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalLambda]sv", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "192"], " ", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542362719925*^9, 3.972542362743903*^9}},
 CellLabel->
  "In[833]:=",ExpressionUUID->"669f82f6-c094-1540-abdf-fee8bf4483af"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (2,5)", "Subsection",
 CellChangeTimes->{{3.9711287143588047`*^9, 
  3.971128717144314*^9}},ExpressionUUID->"122b633b-76bc-1d42-a0fc-\
2d596b871810"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"240", " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"2", "|", "1"}], ",", "1"}]], "\[Tau]"}, "Grad", 
         SyntaxForm -> Del], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1920", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"]}], "+", 
      FractionBox[
       RowBox[{"192", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
    ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox[
         OverscriptBox["C", "^"], 
         RowBox[{"4", ",", "3"}]], "\[Tau]"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"768", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "e"}], "}"}], "]"}]}], "\[Pi]"]}], "+", 
      FractionBox[
       RowBox[{"384", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"5376", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"576", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"384", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}], 
       "\[Pi]"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542354076104*^9, 3.9725423540952272`*^9}},
 CellLabel->
  "In[826]:=",ExpressionUUID->"e22e1551-1e76-4044-99b8-fcfabeecd97c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{"240", " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"2", "|", "1"}], ",", "1"}]], "\[Tau]"}, "Grad", 
         SyntaxForm -> Del], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1920", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"\[CapitalLambda]sv", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"]}], "+", 
      FractionBox[
       RowBox[{"192", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
    ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox[
         OverscriptBox["C", "^"], 
         RowBox[{"4", ",", "3"}]], "\[Tau]"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"384", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
         RowBox[{"\[CapitalLambda]sv", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}]}], "\[Pi]"]}], "+", 
      FractionBox[
       RowBox[{"384", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"5376", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"576", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"384", " ", 
        SuperscriptBox["y", "3"], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}], 
       "\[Pi]"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542338309761*^9, 3.972542338328918*^9}},
 CellLabel->
  "In[827]:=",ExpressionUUID->"1f25b0e0-1c4b-4fae-b67b-a31fe0aee6e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "240"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           TemplateBox[{
             SubscriptBox["C", 
              RowBox[{
                RowBox[{"2", "|", "1"}], ",", "1"}]], "\[Tau]"}, "Grad", 
            SyntaxForm -> Del], "z"},
          "Grad"], "]"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["y", "3"]}]], "-", 
      RowBox[{
       FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           TemplateBox[{
             SubscriptBox["C", 
              RowBox[{
                RowBox[{"2", "|", "1"}], ",", "1"}]], "\[Tau]"}, "Grad", 
            SyntaxForm -> Del], "z"},
          "Grad"], "]"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["y", "3"]}]], "+", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox[
            OverscriptBox["C", "^"], 
            RowBox[{"4", ",", "3"}]], "\[Tau]"},
          "Grad"], "]"}]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["y", "3"]}]], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "240"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542324525131*^9, 3.972542324542609*^9}},
 CellLabel->
  "In[828]:=",ExpressionUUID->"525a9ffe-2036-477c-add4-4194fea374e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "240"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           TemplateBox[{
             SubscriptBox["C", 
              RowBox[{
                RowBox[{"2", "|", "1"}], ",", "1"}]], "\[Tau]"}, "Grad", 
            SyntaxForm -> Del], "z"},
          "Grad"], "]"}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["y", "3"]}]], "-", 
      RowBox[{
       FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           TemplateBox[{
             SubscriptBox["C", 
              RowBox[{
                RowBox[{"2", "|", "1"}], ",", "1"}]], "\[Tau]"}, "Grad", 
            SyntaxForm -> Del], "z"},
          "Grad"], "]"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["y", "3"]}]], "+", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox[
            OverscriptBox["C", "^"], 
            RowBox[{"4", ",", "3"}]], "\[Tau]"},
          "Grad"], "]"}]}], 
       RowBox[{"384", " ", 
        SuperscriptBox["y", "3"]}]], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "240"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542302777482*^9, 3.9725423027890863`*^9}},
 CellLabel->
  "In[829]:=",ExpressionUUID->"55740de0-f4f9-43dc-b942-e7643393bb17"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (3,4)", "Subsection",
 CellChangeTimes->{{3.971128877485523*^9, 
  3.9711288811672153`*^9}},ExpressionUUID->"4774314a-4a18-e247-ad57-\
81ba29e92f79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "120"}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "-", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"240", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "-", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "2"}]}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], "]"}]}], "-", 
      RowBox[{"672", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"432", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "-", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972542278183056*^9, 3.972542278204978*^9}},
 CellLabel->
  "In[818]:=",ExpressionUUID->"b279de17-40ee-3e47-93ca-df0464ed31e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "120"}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "48"}], " ", "y", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "-", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"240", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "-", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "2"}]}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "672"}], " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Conj", "[", 
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
       "Grad"], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"432", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}]}], "-", 
      RowBox[{"96", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"48", " ", "y", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9725422757282143`*^9, 3.9725422757523413`*^9}},
 CellLabel->
  "In[819]:=",ExpressionUUID->"e849c00d-eb3b-de42-a16b-226fdc7be0b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "120"], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", 
              RowBox[{"0", "|", "2"}]}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"192", " ", "y"}]]}], "-", 
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"96", " ", "y"}]], "-", 
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"96", " ", "y"}]], "-", 
      RowBox[{
       FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"48", " ", "y"}]]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["A", 
           RowBox[{"2", ",", 
             RowBox[{"0", "|", "2"}]}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"192", " ", "y"}]], "-", 
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"96", " ", "y"}]], "+", 
      RowBox[{
       FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "80"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["A", 
           RowBox[{"2", ",", 
             RowBox[{"0", "|", "2"}]}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"96", " ", "y"}]], "-", 
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"48", " ", "y"}]], "+", 
      FractionBox[
       RowBox[{"Conj", "[", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
         "Grad"], "]"}], 
       RowBox[{"48", " ", "y"}]], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542273560047*^9, 3.972542273584832*^9}},
 CellLabel->
  "In[820]:=",ExpressionUUID->"e933ee95-adbb-e947-9f2f-1059a1a2d739"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "120"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Conj", "[", 
          TemplateBox[{
            SubscriptBox["A", 
             RowBox[{"2", ",", 
               RowBox[{"0", "|", "2"}]}]], "z"},
           "Grad"], "]"}], 
         RowBox[{"192", " ", "y"}]]}], "-", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"96", " ", "y"}]], "-", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"96", " ", "y"}]], "+", 
       RowBox[{
        FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Conj", "[", 
          TemplateBox[{
            SubscriptBox["C", 
             RowBox[{
               RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
           "Grad"], "]"}], 
         RowBox[{"48", " ", "y"}]]}], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", 
              RowBox[{"0", "|", "2"}]}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"192", " ", "y"}]], "-", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"96", " ", "y"}]], "+", 
       RowBox[{
        FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "80"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", 
              RowBox[{"0", "|", "2"}]}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"96", " ", "y"}]], "-", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"48", " ", "y"}]], "+", 
       FractionBox[
        RowBox[{"Conj", "[", 
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
          "Grad"], "]"}], 
        RowBox[{"48", " ", "y"}]], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}]}]}], 
    "}"}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9725422629977493`*^9, 3.972542271781837*^9}},
 CellLabel->
  "In[821]:=",ExpressionUUID->"bcb7c4f3-2789-c045-87f2-5e6ce776a9df"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (4,3)", "Subsection",
 CellChangeTimes->{{3.9711288881019077`*^9, 
  3.971128890591154*^9}},ExpressionUUID->"647dfdfb-1c1b-f14a-ad3e-\
8aa4143438fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
      RowBox[{"30", " ", "\[ImaginaryI]", " ", 
       RowBox[{"\[Beta]eqv", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}]}], "-", 
       RowBox[{"60", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "24"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "2"}]}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "e"}], "}"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}]}], "+", 
       RowBox[{"168", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{"36", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "e"}], "}"}], "]"}]}], "-", 
       RowBox[{"72", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}]}], "-", 
       RowBox[{"108", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.972542241156068*^9, 3.9725422583630533`*^9}},
 CellLabel->
  "In[814]:=",ExpressionUUID->"1fe47f69-faa0-3b43-b748-0fba6de31135"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
      RowBox[{"30", " ", "\[ImaginaryI]", " ", 
       RowBox[{"\[CapitalLambda]sv", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "60"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", 
           RowBox[{"0", "|", "2"}]}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{"12", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"168", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}], ",", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["C", 
         RowBox[{
           RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
       "Grad"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "72"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}]}], "-", 
       RowBox[{"108", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}]}]}]}]}], "}"}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.972542239448965*^9, 3.97254224752944*^9}},
 CellLabel->
  "In[815]:=",ExpressionUUID->"c2b9d069-1865-9442-ab96-459feaea5d34"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "30"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "12"], " ", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "48"], " ", 
        TemplateBox[{
          SubscriptBox["A", 
           RowBox[{"2", ",", 
             RowBox[{"0", "|", "2"}]}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
         "Grad"]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "48"]}], " ", 
        TemplateBox[{
          SubscriptBox["A", 
           RowBox[{"2", ",", 
             RowBox[{"0", "|", "2"}]}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "20"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "24"]}], " ", 
        TemplateBox[{
          SubscriptBox["A", 
           RowBox[{"2", ",", 
             RowBox[{"0", "|", "2"}]}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
         "Grad"]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        TemplateBox[{
          SubscriptBox["C", 
           RowBox[{
             RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
         "Grad"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "3"], " ", "\[ImaginaryI]", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox["D", "+"], "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}]}]}]}], 
    "}"}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.972542230140669*^9, 3.972542249444704*^9}},
 CellLabel->
  "In[816]:=",ExpressionUUID->"8ac64e0c-406a-2148-8d94-48546e8b5608"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "30"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "48"], " ", 
       TemplateBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", 
            RowBox[{"0", "|", "2"}]}]], "z"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"2", "|", "1"}], ",", "1"}]], "z"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "48"]}], " ", 
       TemplateBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", 
            RowBox[{"0", "|", "2"}]}]], "z"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "20"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "24"]}], " ", 
       TemplateBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", 
            RowBox[{"0", "|", "2"}]}]], "z"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"1", "|", "2"}], ",", "1"}]], "z"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"1", "|", "1"}], ",", "1", ",", "1"}]], "z"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], "]"}], "[", "0", "]"}]}], "-", 
      RowBox[{
       FractionBox["5", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542209141695*^9, 3.972542253047023*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"fff452e9-2024-c24b-898b-d6637acb8037"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (5,2)", "Subsection",
 CellChangeTimes->{{3.9711288983545856`*^9, 
  3.971128901736067*^9}},ExpressionUUID->"7ea7ae7e-1d46-af46-a0fc-\
973a90aa26ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["15", "4"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"2", "|", "1"}], ",", "1"}]], "z"}, "Grad", SyntaxForm -> 
        Del], "\[Tau]"},
      "Grad"], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"30", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
    ",", 
    RowBox[{
     TemplateBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], 
        RowBox[{"4", ",", "3"}]], "\[Tau]"},
      "Grad"], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}]}], "\[Pi]"]}], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"84", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"\[Beta]eqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}]}], 
       "\[Pi]"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.9725421707961273`*^9, 3.972542188167369*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"dc4061c8-9109-4598-97be-12fca55a49da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["15", "4"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     TemplateBox[{
       TemplateBox[{
         SubscriptBox["C", 
          RowBox[{
            RowBox[{"2", "|", "1"}], ",", "1"}]], "z"}, "Grad", SyntaxForm -> 
        Del], "\[Tau]"},
      "Grad"], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"30", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"]}]}], 
    ",", 
    RowBox[{
     TemplateBox[{
       SubscriptBox[
        OverscriptBox["C", "^"], 
        RowBox[{"4", ",", "3"}]], "\[Tau]"},
      "Grad"], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"\[Beta]eqv", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "e"}], "}"}], "]"}], " ", 
         RowBox[{"\[CapitalLambda]sv", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}]}], "\[Pi]"]}], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "z"}], "}"}], "]"}], " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"84", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{"{", 
          RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}]}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"\[CapitalLambda]sv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}]}], 
       "\[Pi]"]}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.972542151809903*^9, 3.972542152987265*^9}, 
   3.972542189798265*^9},
 CellLabel->
  "In[803]:=",ExpressionUUID->"eff15ed6-ece8-46ed-ab41-bd790decc539"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "\[Pi]", " ", 
       TemplateBox[{
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"2", "|", "1"}], ",", "1"}]], "z"}, "Grad", SyntaxForm -> 
          Del], "\[Tau]"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
       TemplateBox[{
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"2", "|", "1"}], ",", "1"}]], "z"}, "Grad", SyntaxForm -> 
          Del], "\[Tau]"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[Pi]", " ", 
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["C", "^"], 
          RowBox[{"4", ",", "3"}]], "\[Tau]"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.97254210912836*^9, 3.9725421097573547`*^9}, 
   3.972542191198984*^9},
 CellLabel->
  "In[804]:=",ExpressionUUID->"77db6eba-db0f-4426-93b1-7cc7d6ccff22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "\[Pi]", " ", 
       TemplateBox[{
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"2", "|", "1"}], ",", "1"}]], "z"}, "Grad", SyntaxForm -> 
          Del], "\[Tau]"},
        "Grad"]}], "+", 
      RowBox[{
       FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[Pi]", " ", 
       TemplateBox[{
         TemplateBox[{
           SubscriptBox["C", 
            RowBox[{
              RowBox[{"2", "|", "1"}], ",", "1"}]], "z"}, "Grad", SyntaxForm -> 
          Del], "\[Tau]"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[Pi]", " ", 
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["C", "^"], 
          RowBox[{"4", ",", "3"}]], "\[Tau]"},
        "Grad"]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "0", "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "+"], "[", 
         RowBox[{"{", 
          RowBox[{"5", ",", "2"}], "}"}], "]"}], "[", "z", "]"}]}]}]}]}], 
   "}"}], ";"}]], "Input",
 CellChangeTimes->{3.972542192300363*^9},
 CellLabel->
  "In[805]:=",ExpressionUUID->"e06840f8-d547-4071-9b2a-ab05714e67dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["weight (6,1)", "Subsection",
 CellChangeTimes->{{3.971149886824732*^9, 
  3.9711498902971554`*^9}},ExpressionUUID->"39937e95-0c05-e947-9669-\
dbf8f79fad9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["3", "16"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[Beta]eqv", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "z"}], "}"}], "]"}]}]}], "}"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9725421822547398`*^9, 3.972542197943548*^9}},
 CellLabel->
  "In[806]:=",ExpressionUUID->"3f05107c-ac56-f841-b235-451a252642a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["D", "+"], "[", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1"}], "}"}], "]"}], "[", "z", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["3", "16"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"\[CapitalLambda]sv", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "z"}], "}"}], "]"}]}]}], "}"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.972542183265115*^9, 3.97254219906703*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"65661815-58e6-fa49-ace2-62bcafed0fc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]eqv", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.972542184175282*^9, 3.9725422001143084`*^9}},
 CellLabel->
  "In[808]:=",ExpressionUUID->"5e943630-7143-1544-b4ee-c96b206952bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalLambda]sv", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", "7", ",", "z"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16", "3"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "+"], "[", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1"}], "}"}], "]"}], "[", "z", "]"}]}]}], "}"}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9725421850840178`*^9, 3.972542201823258*^9}},
 CellLabel->
  "In[809]:=",ExpressionUUID->"59c5f962-8d79-4e43-990a-74631142122d"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1115.25, 672.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"18ab19a1-d577-214f-a38d-7479e96f0434"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1482, 35, 875, 15, 165, "Chapter",ExpressionUUID->"8e4930ad-29f0-4591-96d8-0caa8be4e5d4"],
Cell[2360, 52, 386, 6, 35, "Text",ExpressionUUID->"50dc7c7e-3088-4d1b-b2dc-b885e3d7dcf1"],
Cell[2749, 60, 3230, 71, 275, "Input",ExpressionUUID->"490e1794-ac6e-4543-af08-d9df9a6ab420"],
Cell[CellGroupData[{
Cell[6004, 135, 155, 3, 67, "Section",ExpressionUUID->"7347ba03-608b-5641-bf93-32d2b7828ee7"],
Cell[CellGroupData[{
Cell[6184, 142, 162, 3, 54, "Subsection",ExpressionUUID->"62e8d04e-5437-8946-8885-2f792abd8ab9"],
Cell[6349, 147, 540, 15, 30, "Input",ExpressionUUID->"23fe21ee-f99a-8c4c-a4ad-fa4a13f1fb86"],
Cell[6892, 164, 554, 16, 30, "Input",ExpressionUUID->"2167730a-a719-c143-a10a-4d6ed72b8d94"],
Cell[7449, 182, 594, 18, 48, "Input",ExpressionUUID->"d42651a9-bfe6-0246-a850-4d05994f2fa1"],
Cell[8046, 202, 604, 18, 48, "Input",ExpressionUUID->"314b4c74-6211-ad42-986e-d4469424e259"]
}, Closed]],
Cell[CellGroupData[{
Cell[8687, 225, 162, 3, 38, "Subsection",ExpressionUUID->"310307e1-2ae3-ed4b-9eff-6be51130029c"],
Cell[8852, 230, 1381, 40, 30, "Input",ExpressionUUID->"7f7d3ad4-0ab0-b645-b591-00ddbaad37a8"],
Cell[10236, 272, 1397, 40, 30, "Input",ExpressionUUID->"a84ecc93-fced-3b42-aca9-a3ac899e7337"],
Cell[11636, 314, 1515, 45, 48, "Input",ExpressionUUID->"ea49b919-4f48-ef46-abd4-9153fb8907e4"],
Cell[13154, 361, 1533, 45, 48, "Input",ExpressionUUID->"5213025d-4575-7944-9abc-ef22d6af0a50"]
}, Closed]],
Cell[CellGroupData[{
Cell[14724, 411, 164, 3, 38, "Subsection",ExpressionUUID->"306ff4fe-2efc-684c-8a48-d25a06052ba8"],
Cell[14891, 416, 1163, 36, 34, "Input",ExpressionUUID->"62901fd8-d7af-fe49-81d6-4c69ed2369f2"],
Cell[16057, 454, 1190, 36, 34, "Input",ExpressionUUID->"21c539d8-7d2e-fc42-8621-85d028b5c6b6"],
Cell[17250, 492, 1314, 41, 48, "Input",ExpressionUUID->"d12c115e-110f-cf40-9a71-6836a15246f4"],
Cell[18567, 535, 1328, 41, 48, "Input",ExpressionUUID->"0c26ed3c-261b-8848-aa41-358fabc8d149"]
}, Closed]],
Cell[CellGroupData[{
Cell[19932, 581, 164, 3, 38, "Subsection",ExpressionUUID->"78dee6b4-6a72-5540-b637-43ee5c682412"],
Cell[20099, 586, 590, 18, 47, "Input",ExpressionUUID->"46a823c1-4770-5b43-8392-d21fb214395d"],
Cell[20692, 606, 598, 18, 47, "Input",ExpressionUUID->"9f957274-f7cd-4e42-892e-b0fb6d8b5d18"],
Cell[21293, 626, 547, 16, 30, "Input",ExpressionUUID->"570490ee-f643-a642-8792-2c40cc23d10c"],
Cell[21843, 644, 554, 16, 30, "Input",ExpressionUUID->"644baca8-664e-7546-9dd4-39d62f809d83"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22446, 666, 155, 3, 67, "Section",ExpressionUUID->"4d9bf401-e096-784c-ac05-d006aca3a432"],
Cell[CellGroupData[{
Cell[22626, 673, 164, 3, 54, "Subsection",ExpressionUUID->"ef7eddb5-9fd7-304e-873f-0e3c4265870b"],
Cell[22793, 678, 916, 29, 30, "Input",ExpressionUUID->"7e0f9d23-83ea-fb4f-a24e-d04c21af14ec"],
Cell[23712, 709, 718, 22, 30, "Input",ExpressionUUID->"0f787b09-af8a-c942-92f1-2efcd178a0b1"],
Cell[24433, 733, 974, 31, 48, "Input",ExpressionUUID->"45e1015b-e96b-3446-82d4-c0a0cd3dfbbb"],
Cell[25410, 766, 796, 25, 48, "Input",ExpressionUUID->"94e9fed8-0db0-6944-924f-d89b68ab7059"]
}, Closed]],
Cell[CellGroupData[{
Cell[26243, 796, 160, 3, 38, "Subsection",ExpressionUUID->"85e17ea7-3d78-2b41-b601-7b5db2f09b37"],
Cell[26406, 801, 1832, 55, 80, "Input",ExpressionUUID->"510eab8d-33e6-eb4f-95ef-3f54f6acde73"],
Cell[28241, 858, 1284, 39, 51, "Input",ExpressionUUID->"02b111d5-3f82-ef4a-935f-77d1dc49fe21"],
Cell[29528, 899, 1916, 60, 102, "Input",ExpressionUUID->"bd70c123-f3d1-0d4b-b233-b902a3029de6"],
Cell[31447, 961, 1457, 45, 61, "Input",ExpressionUUID->"d225ae0f-cef6-2340-ae88-4601d47c38d7"]
}, Closed]],
Cell[CellGroupData[{
Cell[32941, 1011, 164, 3, 38, "Subsection",ExpressionUUID->"f9410db2-48d8-194d-bd3f-bf9b9f07165e"],
Cell[33108, 1016, 2041, 63, 66, "Input",ExpressionUUID->"b74da093-c4f0-664c-962e-a392b4463197"],
Cell[35152, 1081, 1896, 57, 66, "Input",ExpressionUUID->"4c7f9356-eeae-de4d-91d8-b7baaa4a73a1"],
Cell[37051, 1140, 2316, 73, 88, "Input",ExpressionUUID->"4c1250ac-35c0-1a40-a0ca-ce4cbcf382d7"],
Cell[39370, 1215, 2183, 68, 88, "Input",ExpressionUUID->"f56cb942-396c-a44a-8d5c-c845b4fbd367"]
}, Closed]],
Cell[CellGroupData[{
Cell[41590, 1288, 159, 3, 38, "Subsection",ExpressionUUID->"90658742-8e97-234b-8fad-f0cb15471d3e"],
Cell[41752, 1293, 1342, 42, 48, "Input",ExpressionUUID->"e274c2da-838a-b948-9cc6-263d4b835eab"],
Cell[43097, 1337, 1202, 37, 48, "Input",ExpressionUUID->"61c16504-175c-ac4b-852c-7f9040778e15"],
Cell[44302, 1376, 1396, 43, 48, "Input",ExpressionUUID->"80efca5d-301c-8547-b2dc-812548991c43"],
Cell[45701, 1421, 1330, 41, 48, "Input",ExpressionUUID->"7ebe8742-f7e2-5944-b621-665b1526d20d"]
}, Closed]],
Cell[CellGroupData[{
Cell[47068, 1467, 162, 3, 38, "Subsection",ExpressionUUID->"70c2e508-2f3f-f84e-a84d-15d10e734249"],
Cell[47233, 1472, 970, 31, 48, "Input",ExpressionUUID->"68815df8-c22f-a443-8666-584b1406d270"],
Cell[48206, 1505, 768, 24, 48, "Input",ExpressionUUID->"a0c2b612-2026-0b48-8e7d-7d4e49a0145c"],
Cell[48977, 1531, 973, 31, 48, "Input",ExpressionUUID->"41b221e3-d6ae-9544-ac47-3844e1448a2a"],
Cell[49953, 1564, 798, 25, 48, "Input",ExpressionUUID->"af5530f0-8f9e-cd4d-8035-7bcca4e2a310"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50800, 1595, 157, 3, 67, "Section",ExpressionUUID->"fd1e3e52-9e1e-084f-9b55-632cf8e692f4"],
Cell[CellGroupData[{
Cell[50982, 1602, 160, 3, 54, "Subsection",ExpressionUUID->"be8ce2f6-be6c-6c4b-9de7-8a36300cc63c"],
Cell[51145, 1607, 567, 17, 30, "Input",ExpressionUUID->"c36c6534-2435-324a-be97-6df9a1d7cf8b"],
Cell[51715, 1626, 577, 17, 30, "Input",ExpressionUUID->"6d025906-7765-2f4f-b511-0772eeb446c2"],
Cell[52295, 1645, 577, 17, 48, "Input",ExpressionUUID->"d6a83b4e-db43-ab41-a492-42b0aaf0e92c"],
Cell[52875, 1664, 581, 17, 48, "Input",ExpressionUUID->"669f82f6-c094-1540-abdf-fee8bf4483af"]
}, Closed]],
Cell[CellGroupData[{
Cell[53493, 1686, 162, 3, 38, "Subsection",ExpressionUUID->"122b633b-76bc-1d42-a0fc-2d596b871810"],
Cell[53658, 1691, 3274, 95, 139, "Input",ExpressionUUID->"e22e1551-1e76-4044-99b8-fcfabeecd97c"],
Cell[56935, 1788, 3344, 95, 139, "Input",ExpressionUUID->"1f25b0e0-1c4b-4fae-b67b-a31fe0aee6e7"],
Cell[60282, 1885, 3539, 107, 153, "Input",ExpressionUUID->"525a9ffe-2036-477c-add4-4194fea374e9"],
Cell[63824, 1994, 3565, 107, 153, "Input",ExpressionUUID->"55740de0-f4f9-43dc-b942-e7643393bb17"]
}, Closed]],
Cell[CellGroupData[{
Cell[67426, 2106, 162, 3, 38, "Subsection",ExpressionUUID->"4774314a-4a18-e247-ad57-81ba29e92f79"],
Cell[67591, 2111, 4804, 138, 150, "Input",ExpressionUUID->"b279de17-40ee-3e47-93ca-df0464ed31e4"],
Cell[72398, 2251, 4974, 140, 129, "Input",ExpressionUUID->"e849c00d-eb3b-de42-a16b-226fdc7be0b2"],
Cell[77375, 2393, 5650, 176, 240, "Input",ExpressionUUID->"e933ee95-adbb-e947-9f2f-1059a1a2d739"],
Cell[83028, 2571, 5900, 177, 263, "Input",ExpressionUUID->"bcb7c4f3-2789-c045-87f2-5e6ce776a9df"]
}, Closed]],
Cell[CellGroupData[{
Cell[88965, 2753, 162, 3, 38, "Subsection",ExpressionUUID->"647dfdfb-1c1b-f14a-ad3e-8aa4143438fb"],
Cell[89130, 2758, 5806, 164, 194, "Input",ExpressionUUID->"1fe47f69-faa0-3b43-b748-0fba6de31135"],
Cell[94939, 2924, 5978, 165, 192, "Input",ExpressionUUID->"c2b9d069-1865-9442-ab96-459feaea5d34"],
Cell[100920, 3091, 6762, 205, 231, "Input",ExpressionUUID->"8ac64e0c-406a-2148-8d94-48546e8b5608"],
Cell[107685, 3298, 6153, 192, 208, "Input",ExpressionUUID->"fff452e9-2024-c24b-898b-d6637acb8037"]
}, Closed]],
Cell[CellGroupData[{
Cell[113875, 3495, 162, 3, 38, "Subsection",ExpressionUUID->"7ea7ae7e-1d46-af46-a0fc-973a90aa26ac"],
Cell[114040, 3500, 3223, 95, 167, "Input",ExpressionUUID->"dc4061c8-9109-4598-97be-12fca55a49da"],
Cell[117266, 3597, 3014, 88, 128, "Input",ExpressionUUID->"eff15ed6-ece8-46ed-ab41-bd790decc539"],
Cell[120283, 3687, 3700, 112, 128, "Input",ExpressionUUID->"77db6eba-db0f-4426-93b1-7cc7d6ccff22"],
Cell[123986, 3801, 3260, 99, 128, "Input",ExpressionUUID->"e06840f8-d547-4071-9b2a-ab05714e67dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[127283, 3905, 162, 3, 38, "Subsection",ExpressionUUID->"39937e95-0c05-e947-9669-dbf8f79fad9f"],
Cell[127448, 3910, 620, 18, 71, "Input",ExpressionUUID->"3f05107c-ac56-f841-b235-451a252642a1"],
Cell[128071, 3930, 625, 18, 71, "Input",ExpressionUUID->"65661815-58e6-fa49-ace2-62bcafed0fc6"],
Cell[128699, 3950, 646, 19, 71, "Input",ExpressionUUID->"5e943630-7143-1544-b4ee-c96b206952bf"],
Cell[129348, 3971, 654, 19, 71, "Input",ExpressionUUID->"59c5f962-8d79-4e43-990a-74631142122d"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


